Pre-Training Graph Neural Networks for Cold-Start Users and Items Representation

Cold-start problem is a fundamental challenge for recommendation tasks. Despite the recent advances on Graph Neural Networks (GNNs) incorporate the high-order collaborative signal to alleviate the problem, the embeddings of the cold-start users and items aren't explicitly optimized, and the cold-start neighbors are not dealt with during the graph convolution in GNNs. This paper proposes to pre-train a GNN model before applying it for recommendation. Unlike the goal of recommendation, the pre-training GNN simulates the cold-start scenarios from the users/items with sufficient interactions and takes the embedding reconstruction as the pretext task, such that it can directly improve the embedding quality and can be easily adapted to the new cold-start users/items. To further reduce the impact from the cold-start neighbors, we incorporate a self-attention-based meta aggregator to enhance the aggregation ability of each graph convolution step, and an adaptive neighbor sampler to select the effective neighbors according to the feedbacks from the pre-training GNN model. Experiments on three public recommendation datasets show the superiority of our pre-training GNN model against the original GNN models on user/item embedding inference and the recommendation task.

==> Figures/meta_plus_all_kinds_of_gcns.py <==
# -*- coding: utf-8 -*-
from __future__ import division
import numpy as np
import pandas as pd
from collections import defaultdict
from sklearn import preprocessing
# import cPickle as pickle
#import matplotlib
#matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import font_manager
from pylab import *
from mpl_toolkits.mplot3d import proj3d

from mpl_toolkits.mplot3d import Axes3D

mpl.rcParams['font.sans-serif'] = ['SimHei']
#import seaborn as sns
np.set_printoptions(threshold=np.inf)

names = ('MetaGraphSAGE+HRL', 'MetaGAT+HRL', 'MetaFastGCN-GS+HRL', 'MetaAdaptGCN+HRL')
subjects = ('Movielens-1M(user)', 'Movielens-1M(item)', '3')
# movielens
# scores = ((67.23, 78.98), (68.32, 79.32), (62.12, 65.32), (64.11, 66.39))

# mooc
scores = ((76.34, 68.11),(75.12, 69.24),(58.32, 57.32),(60.12, 61.35))

custom_font = font_manager.FontProperties(family='Times New Roman', style='normal',size=30, weight='normal', stretch='normal')
bar_width = 0.21
index = np.arange(len(scores[0]))
fig, ax = plt.subplots(figsize=(10,8))
rects1 = plt.bar(index, scores[0], bar_width, color='#FFA500', label=names[0])
rects2 = plt.bar(index + bar_width, scores[1], bar_width, color='r', label=names[1])
rects3 = plt.bar(index + 2* bar_width, scores[2], bar_width, color='#ADFF2F', label=names[2])
rects4 = plt.bar(index + 3* bar_width, scores[3], bar_width, color='#6495ED', label=names[3])
plt.xticks(index + bar_width, subjects, fontproperties=custom_font)
plt.ylim(ymax=88, ymin=50)
plt.ylabel('%',family='Times New Roman', size=30)
#plt.xlim(xmax=1, xmin=0.5)
plt.legend(loc='upper right', fancybox=True, ncol=1, prop=custom_font,labelspacing=0,borderpad=0.2)

ticks_font = font_manager.FontProperties(family='Times New Roman', style='normal',
    size=30, weight='normal', stretch='normal')



for label in ax.get_xticklabels():
    label.set_fontproperties(ticks_font)

for label in ax.get_yticklabels():
    label.set_fontproperties(ticks_font)


def add_labels(rects):
    for rect in rects:
        height = rect.get_height()
        plt.text(rect.get_x() + rect.get_width() / 2, height, height, ha='center', va='bottom',family='Times New Roman', style='normal',size=20)
        rect.set_edgecolor('white')

#add_labels(rects1)
#add_labels(rects2)

#height1 = rects[3].get_height()
# arrow_x = index[2] + 2 * bar_width

# ann = ax.annotate('', xy=(arrow_x, scores[1][3]), xycoords='data',
# xytext=(arrow_x, scores[1][3]+1), textcoords='data',
# arrowprops=dict(arrowstyle="simple", color='k'),
# )  # log scale, thus change (a+b)/2 to sqrt(a*b)
# # height2 = rects[2].get_height()
# ann = ax.annotate('', xy=(arrow_x, scores[0][3]), xycoords='data',
# xytext=(arrow_x, scores[0][3]-1), textcoords='data',
# arrowprops=dict(arrowstyle="simple", color='k'),
# )


# ax.plot((index[2] + 3*bar_width/2, index[3]+bar_width/2), (scores[1][3], scores[1][3]), 'k-')
# ax.plot((index[2] + 3*bar_width/2, index[3]-bar_width/2), (scores[0][3], scores[0][3]), 'k-')
# plt.text(index[2]+ 1.5*bar_width-0.05, 0.4+(scores[0][3]+scores[1][3])/2, "~ 0.6", ha="right", va="top",family='Times New Roman', size=25)

# arrow_x = index[0] + 2 * bar_width
#
# ann = ax.annotate('', xy=(arrow_x, scores[1][1]), xycoords='data',
# xytext=(arrow_x, scores[1][1]+1), textcoords='data',
# arrowprops=dict(arrowstyle="simple", color='k'),
# )

# log scale, thus change (a+b)/2 to sqrt(a*b)
# height2 = rects[2].get_height()

# ann = ax.annotate('', xy=(arrow_x, scores[0][1]), xycoords='data',
# xytext=(arrow_x, scores[0][1]-1), textcoords='data',
# arrowprops=dict(arrowstyle="simple", color='k'),
# )


# ax.plot((index[0] + 3*bar_width/2, index[1]+bar_width/2), (scores[1][1], scores[1][1]), 'k-')
# ax.plot((index[0] + 3*bar_width/2, index[1]-bar_width/2), (scores[0][1], scores[0][1]), 'k-')
# plt.text(index[0]+  3*bar_width-0.07, 0.4+(scores[0][1]+scores[1][1])/2, "~ 4.29", ha="right", va="top",family='Times New Roman', size=25)


plt.tight_layout()
# plt.savefig('./meta_plus_gcn_Movielens-1M.pdf')
plt.savefig('./meta_plus_gcn_mooc.pdf')
plt.show()



